City-GAN: Learning architectural styles using a custom Conditional GAN architecture

Generative Adversarial Networks (GANs) are a well-known technique that is trained on samples (e.g. pictures of fruits) and which after training is able to generate realistic new samples. Conditional GANs (CGANs) additionally provide label information for subclasses (e.g. apple, orange, pear) which enables the GAN to learn more easily and increase the quality of its output samples. We use GANs to learn architectural features of major cities and to generate images of buildings which do not exist. We show that currently available GAN and CGAN architectures are unsuited for this task and propose a custom architecture and demonstrate that our architecture has superior performance for this task and verify its capabilities with extensive experiments.

==> figures/architectures/pycore/blocks.py <==

from .tikzeng import *

#define new block
def block_2ConvPool( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
    to_ConvConvRelu( 
        name="ccr_{}".format( name ),
        s_filer=str(s_filer), 
        n_filer=(n_filer,n_filer), 
        offset=offset, 
        to="({}-east)".format( botton ), 
        width=(size[2],size[2]), 
        height=size[0], 
        depth=size[1],   
        ),    
    to_Pool(         
        name="{}".format( top ), 
        offset="(0,0,0)", 
        to="(ccr_{}-east)".format( name ),  
        width=1,         
        height=size[0] - int(size[0]/4), 
        depth=size[1] - int(size[0]/4), 
        opacity=opacity, ),
    to_connection( 
        "{}".format( botton ), 
        "ccr_{}".format( name )
        )
    ]


def block_Unconv( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
        to_UnPool(  name='unpool_{}'.format(name),    offset=offset,    to="({}-east)".format(botton),         width=1,              height=size[0],       depth=size[1], opacity=opacity ),
        to_ConvRes( name='ccr_res_{}'.format(name),   offset="(0,0,0)", to="(unpool_{}-east)".format(name),    s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='ccr_{}'.format(name),       offset="(0,0,0)", to="(ccr_res_{}-east)".format(name),   s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_ConvRes( name='ccr_res_c_{}'.format(name), offset="(0,0,0)", to="(ccr_{}-east)".format(name),       s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='{}'.format(top),            offset="(0,0,0)", to="(ccr_res_c_{}-east)".format(name), s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_connection( 
            "{}".format( botton ), 
            "unpool_{}".format( name ) 
            )
    ]




def block_Res( num, name, botton, top, s_filer=256, n_filer=64, offset="(0,0,0)", size=(32,32,3.5), opacity=0.5 ):
    lys = []
    layers = [ *[ '{}_{}'.format(name,i) for i in range(num-1) ], top]
    for name in layers:        
        ly = [ to_Conv( 
            name='{}'.format(name),       
            offset=offset, 
            to="({}-east)".format( botton ),   
            s_filer=str(s_filer), 
            n_filer=str(n_filer), 
            width=size[2],
            height=size[0],
            depth=size[1]
            ),
            to_connection( 
                "{}".format( botton  ), 
                "{}".format( name ) 
                )
            ]
        botton = name
        lys+=ly
    
    lys += [
        to_skip( of=layers[1], to=layers[-2], pos=1.25),
    ]
    return lys




==> figures/architectures/pycore/tikzeng.py <==

import os

def to_head( projectpath ):
    pathlayers = os.path.join( projectpath, 'layers/' )
    return r"""
\documentclass[border=8pt, multi, tikz]{standalone} 
\usepackage{import}
\subimport{"""+ pathlayers + r"""}{init}
\usetikzlibrary{positioning}
\usetikzlibrary{3d} %for including external image 
"""

def to_cor():
    return r"""
\def\ConvColor{rgb:yellow,5;red,2.5;white,5}
\def\ConvReluColor{rgb:yellow,5;red,5;white,5}
\def\PoolColor{rgb:red,1;black,0.3}
\def\UnpoolColor{rgb:blue,2;green,1;black,0.3}
\def\FcColor{rgb:blue,5;red,2.5;white,5}
\def\FcReluColor{rgb:blue,5;red,5;white,4}
\def\SoftmaxColor{rgb:magenta,5;black,7}   
"""

def to_begin():
    return r"""
\newcommand{\copymidarrow}{\tikz \draw[-Stealth,line width=0.8mm,draw={rgb:blue,4;red,1;green,1;black,3}] (-0.3,0) -- ++(0.3,0);}

\begin{document}
\begin{tikzpicture}
\tikzstyle{connection}=[ultra thick,every node/.style={sloped,allow upside down},draw=\edgecolor,opacity=0.7]
\tikzstyle{copyconnection}=[ultra thick,every node/.style={sloped,allow upside down},draw={rgb:blue,4;red,1;green,1;black,3},opacity=0.7]
"""

# layers definition

def to_input( pathfile, to='(-3,0,0)', width=8, height=8, name="temp" ):
    return r"""
\node[canvas is zy plane at x=0] (""" + name + """) at """+ to +""" {\includegraphics[width="""+ str(width)+"cm"+""",height="""+ str(height)+"cm"+"""]{"""+ pathfile +"""}};
"""

# Conv
def to_Conv( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +r""",
        xlabel={{"""+ str(n_filer) +""", }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# Conv,Conv,relu
# Bottleneck
def to_ConvConvRelu( name, s_filer=256, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name +""",
        caption="""+ caption +""",
        xlabel={{ """+ str(n_filer[0]) +""", """+ str(n_filer[1]) +""" }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        bandfill=\ConvReluColor,
        height="""+ str(height) +""",
        width={ """+ str(width[0]) +""" , """+ str(width[1]) +""" },
        depth="""+ str(depth) +"""
        }
    };
"""



# Pool
def to_Pool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+name+""",
        caption="""+ caption +r""",
        fill=\PoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# unpool4, 
def to_UnPool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+ name +r""",
        caption="""+ caption +r""",
        fill=\UnpoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""



def to_ConvRes( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=6, height=40, depth=40, opacity=0.2, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name + """,
        caption="""+ caption + """,
        xlabel={{ """+ str(n_filer) + """, }},
        zlabel="""+ str(s_filer) +r""",
        fill={rgb:white,1;black,3},
        bandfill={rgb:white,1;black,2},
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


# ConvSoftMax
def to_ConvSoftMax( name, s_filer=40, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# SoftMax
def to_SoftMax( name, s_filer=10, offset="(0,0,0)", to="(0,0,0)", width=1.5, height=3, depth=25, opacity=0.8, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        xlabel={{" ","dummy"}},
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


def to_connection( of, to):
    return r"""
\draw [connection]  ("""+of+"""-east)    -- node {\midarrow} ("""+to+"""-west);
"""

def to_skip( of, to, pos=1.25):
    return r"""
\path ("""+ of +"""-southeast) -- ("""+ of +"""-northeast) coordinate[pos="""+ str(pos) +"""] ("""+ of +"""-top) ;
\path ("""+ to +"""-south)  -- ("""+ to +"""-north)  coordinate[pos="""+ str(pos) +"""] ("""+ to +"""-top) ;
\draw [copyconnection]  ("""+of+"""-northeast)  
-- node {\copymidarrow}("""+of+"""-top)
-- node {\copymidarrow}("""+to+"""-top)
-- node {\copymidarrow} ("""+to+"""-north);
"""

def to_end():
    return r"""
\end{tikzpicture}
\end{document}
"""


def to_generate( arch, pathname="file.tex" ):
    with open(pathname, "w") as f: 
        for c in arch:
            print(c)
            f.write( c )
     




==> paper (copy)/figures/architectures/pycore/blocks.py <==

from .tikzeng import *

#define new block
def block_2ConvPool( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
    to_ConvConvRelu( 
        name="ccr_{}".format( name ),
        s_filer=str(s_filer), 
        n_filer=(n_filer,n_filer), 
        offset=offset, 
        to="({}-east)".format( botton ), 
        width=(size[2],size[2]), 
        height=size[0], 
        depth=size[1],   
        ),    
    to_Pool(         
        name="{}".format( top ), 
        offset="(0,0,0)", 
        to="(ccr_{}-east)".format( name ),  
        width=1,         
        height=size[0] - int(size[0]/4), 
        depth=size[1] - int(size[0]/4), 
        opacity=opacity, ),
    to_connection( 
        "{}".format( botton ), 
        "ccr_{}".format( name )
        )
    ]


def block_Unconv( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
        to_UnPool(  name='unpool_{}'.format(name),    offset=offset,    to="({}-east)".format(botton),         width=1,              height=size[0],       depth=size[1], opacity=opacity ),
        to_ConvRes( name='ccr_res_{}'.format(name),   offset="(0,0,0)", to="(unpool_{}-east)".format(name),    s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='ccr_{}'.format(name),       offset="(0,0,0)", to="(ccr_res_{}-east)".format(name),   s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_ConvRes( name='ccr_res_c_{}'.format(name), offset="(0,0,0)", to="(ccr_{}-east)".format(name),       s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='{}'.format(top),            offset="(0,0,0)", to="(ccr_res_c_{}-east)".format(name), s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_connection( 
            "{}".format( botton ), 
            "unpool_{}".format( name ) 
            )
    ]




def block_Res( num, name, botton, top, s_filer=256, n_filer=64, offset="(0,0,0)", size=(32,32,3.5), opacity=0.5 ):
    lys = []
    layers = [ *[ '{}_{}'.format(name,i) for i in range(num-1) ], top]
    for name in layers:        
        ly = [ to_Conv( 
            name='{}'.format(name),       
            offset=offset, 
            to="({}-east)".format( botton ),   
            s_filer=str(s_filer), 
            n_filer=str(n_filer), 
            width=size[2],
            height=size[0],
            depth=size[1]
            ),
            to_connection( 
                "{}".format( botton  ), 
                "{}".format( name ) 
                )
            ]
        botton = name
        lys+=ly
    
    lys += [
        to_skip( of=layers[1], to=layers[-2], pos=1.25),
    ]
    return lys




==> paper (copy)/figures/architectures/pycore/tikzeng.py <==

import os

def to_head( projectpath ):
    pathlayers = os.path.join( projectpath, 'layers/' )
    return r"""
\documentclass[border=8pt, multi, tikz]{standalone} 
\usepackage{import}
\subimport{"""+ pathlayers + r"""}{init}
\usetikzlibrary{positioning}
\usetikzlibrary{3d} %for including external image 
"""

def to_cor():
    return r"""
\def\ConvColor{rgb:yellow,5;red,2.5;white,5}
\def\ConvReluColor{rgb:yellow,5;red,5;white,5}
\def\PoolColor{rgb:red,1;black,0.3}
\def\UnpoolColor{rgb:blue,2;green,1;black,0.3}
\def\FcColor{rgb:blue,5;red,2.5;white,5}
\def\FcReluColor{rgb:blue,5;red,5;white,4}
\def\SoftmaxColor{rgb:magenta,5;black,7}   
"""

def to_begin():
    return r"""
\newcommand{\copymidarrow}{\tikz \draw[-Stealth,line width=0.8mm,draw={rgb:blue,4;red,1;green,1;black,3}] (-0.3,0) -- ++(0.3,0);}

\begin{document}
\begin{tikzpicture}
\tikzstyle{connection}=[ultra thick,every node/.style={sloped,allow upside down},draw=\edgecolor,opacity=0.7]
\tikzstyle{copyconnection}=[ultra thick,every node/.style={sloped,allow upside down},draw={rgb:blue,4;red,1;green,1;black,3},opacity=0.7]
"""

# layers definition

def to_input( pathfile, to='(-3,0,0)', width=8, height=8, name="temp" ):
    return r"""
\node[canvas is zy plane at x=0] (""" + name + """) at """+ to +""" {\includegraphics[width="""+ str(width)+"cm"+""",height="""+ str(height)+"cm"+"""]{"""+ pathfile +"""}};
"""

# Conv
def to_Conv( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +r""",
        xlabel={{"""+ str(n_filer) +""", }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# Conv,Conv,relu
# Bottleneck
def to_ConvConvRelu( name, s_filer=256, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name +""",
        caption="""+ caption +""",
        xlabel={{ """+ str(n_filer[0]) +""", """+ str(n_filer[1]) +""" }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        bandfill=\ConvReluColor,
        height="""+ str(height) +""",
        width={ """+ str(width[0]) +""" , """+ str(width[1]) +""" },
        depth="""+ str(depth) +"""
        }
    };
"""



# Pool
def to_Pool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+name+""",
        caption="""+ caption +r""",
        fill=\PoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# unpool4, 
def to_UnPool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+ name +r""",
        caption="""+ caption +r""",
        fill=\UnpoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""



def to_ConvRes( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=6, height=40, depth=40, opacity=0.2, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name + """,
        caption="""+ caption + """,
        xlabel={{ """+ str(n_filer) + """, }},
        zlabel="""+ str(s_filer) +r""",
        fill={rgb:white,1;black,3},
        bandfill={rgb:white,1;black,2},
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


# ConvSoftMax
def to_ConvSoftMax( name, s_filer=40, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# SoftMax
def to_SoftMax( name, s_filer=10, offset="(0,0,0)", to="(0,0,0)", width=1.5, height=3, depth=25, opacity=0.8, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        xlabel={{" ","dummy"}},
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


def to_connection( of, to):
    return r"""
\draw [connection]  ("""+of+"""-east)    -- node {\midarrow} ("""+to+"""-west);
"""

def to_skip( of, to, pos=1.25):
    return r"""
\path ("""+ of +"""-southeast) -- ("""+ of +"""-northeast) coordinate[pos="""+ str(pos) +"""] ("""+ of +"""-top) ;
\path ("""+ to +"""-south)  -- ("""+ to +"""-north)  coordinate[pos="""+ str(pos) +"""] ("""+ to +"""-top) ;
\draw [copyconnection]  ("""+of+"""-northeast)  
-- node {\copymidarrow}("""+of+"""-top)
-- node {\copymidarrow}("""+to+"""-top)
-- node {\copymidarrow} ("""+to+"""-north);
"""

def to_end():
    return r"""
\end{tikzpicture}
\end{document}
"""


def to_generate( arch, pathname="file.tex" ):
    with open(pathname, "w") as f: 
        for c in arch:
            print(c)
            f.write( c )
     



